Low-l CMB Analysis and Inpainting

Reconstruction of the CMB in the Galactic plane is extremely difficult due to the dominant foreground emissions such as Dust, Free-Free or Synchrotron. For cosmological studies, the standard approach consists in masking this area where the reconstruction is not good enough. This leads to difficulties for the statistical analysis of the CMB map, especially at very large scales (to study for e.g., the low quadrupole, ISW, axis of evil, etc). We investigate in this paper how well some inpainting techniques can recover the low-$\ell$ spherical harmonic coefficients. We introduce three new inpainting techniques based on three different kinds of priors: sparsity, energy and isotropy, and we compare them. We show that two of them, sparsity and energy priors, can lead to extremely high quality reconstruction, within 1% of the cosmic variance for a mask with Fsky larger than 80%.

==> images/isotropytest.m <==
clear all

n  = 256;
MC = 1E3;
B  = 1E2;
sigma = 2.^linspace(-8,8,20);
alpha = linspace(1/B,1-1/B,100);
sigalpha = sqrt(alpha.*sqrt(1-alpha)/MC);

% Chi-square test of variance homogeneity (H0).
for rep=1:MC
 x = fft(randn(n,1))/sqrt(n);
 %[tmp,p(rep)] = vartest(x,1,0.05,'both');
 crithd(rep) = sum(abs(x - mean(x)).^2);
 tmp = gammainc(crithd(rep)/2,(n-1)/2);
 p(rep)=2*min(tmp,1-tmp);
 out = x(ceil(n*rand(n,B)));
 crithdb(rep,:) = sum(abs(out - repmat(mean(out),n,1)).^2)/var(x);
end

crithdb=sort(crithdb')';
for ia=1:length(alpha)
 q=ceil((B+1)*(1-alpha(ia)));
 crtl=chi2inv(1-alpha(ia),n-1);
 alphaH0(ia)  = length(find(p<=alpha(ia)))/MC;
 alphaest(ia) = length(find(crithd'>=crithdb(:,q)))/MC;
end

subplot(121)
%errorbar(alpha,alphaH0,3*sigalpha);hold on
plot(alpha,alpha,'--k',alpha,alphaest,'b',alpha,alphaH0,'-.b');axis tight;hold on
p=patch([alpha fliplr(alpha)],[alphaest+3*sigalpha fliplr(alphaest-3*sigalpha)],[0.5 0 0]);set(p,'EdgeColor','none');
p=patch([alpha fliplr(alpha)],[alphaH0+3*sigalpha fliplr(alphaH0-3*sigalpha)],[0.5 0.5 0.5]);set(p,'EdgeColor','none','FaceAlpha',0.3);
%area(alpha,[alphaest'+3*sigalpha'],'FaceColor',[0.5 0 0],'EdgeColor','None');
%area(alpha,[alphaest'-3*sigalpha'],'FaceColor',[0.99 0.99 0.99],'EdgeColor','None');
%area(alpha,[alphaH0'+3*sigalpha'],'FaceColor',[0.5 0.5 0.5],'EdgeColor','None');
%area(alpha,[alphaH0'-3*sigalpha'],'FaceColor',[1 1 1],'EdgeColor','None');
set(gca,'Layer','Top');
plot(alpha,alpha,'--k',alpha,alphaest,'b',alpha,alphaH0,'-.b');hold off
legend('Expected','Bootstrap','Gaussian','+- 3 Error bars Bootstrap','+- 3 Error bars Gaussian','Location','Best');
xlabel('Type I error \alpha');ylabel('Observed FPF');
title('Specificity calibration under H_0: homogeneous variance');drawnow

% Chi-square test of variance homogeneity (H1).
for isig=1:length(sigma)
 for rep=1:MC
  x = fft(randn(n,1))/sqrt(n);
  pos = ceil(n*rand(1));
  x(pos) = sigma(isig)*x(pos);
  crithd(rep) = sum(abs(x - mean(x)).^2);
  out = x(ceil(n*rand(n,B)));
  crithdb(rep,:) = sum(abs(out - repmat(mean(out),n,1)).^2)/var(x);
  %tmp = gammainc(sum(abs(x-mean(x)).^2)/2,(n-1)/2);
  %p(rep)=2*min(tmp,1-tmp);
 end
 crithdb=sort(crithdb')';
 q=ceil((B+1)*(1-0.05));
 crtl=chi2inv(1-0.05,n-1);
 %alphaH1(isig)  = length(find(p <= 0.05))/MC;
 alphatheH1(isig)  = length(find(crithd'>=crtl))/MC;
 alphaestH1(isig)  = length(find(crithd'>=crithdb(:,q)))/MC;
end

subplot(122)
plot(log2(sigma),alphaestH1,'b',log2(sigma),alphatheH1,':b');grid on;axis tight;
legend('Bootstrap','Gaussian');
xlabel('log_2(\sigma)');ylabel('Observed TPF');
title('Sensitivity calibration under H_1 (\alpha=0.05): heteroscedastic profile at one sample');


==> images/isotropytest2.m <==
clear all

n  = 256;
MC = 1E3;
B  = 1E2;
sigma = 2.^linspace(0,12,10);
alpha = linspace(1/B,1-1/B,100);
sigalpha = sqrt(alpha.*sqrt(1-alpha)/MC);

% UMPI Mean constancy test of mean after the log on the periodogram.
crithdb = zeros(MC,B);
for rep=1:MC
 x   = fft(randn(n,1))/sqrt(n);
 per = abs(x).^2;
 logper = log(per(2:end/2-1));
 crithd(rep) = sum((logper - mean(logper)).^2)/psi(1,1);
 xb   = std(x)*complex(randn(n,B),randn(n,B))/sqrt(2);
 perb = abs(xb).^2;
 outper = log(perb(2:end/2-1,:));
 crithdb(rep,:) = sum((outper - repmat(mean(outper),length(logper),1)).^2)/psi(1,1);
%  for b=1:B
%    xb   = std(x)*complex(randn(n,B),randn(n,B))/sqrt(2);
%    perb = abs(xb).^2;
%    outper = log(perb(2:end/2-1));
%    crithdb(rep,b) = sum((outper - mean(outper)).^2)/psi(1,1);
%  end
  %outper = logper(ceil(length(logper)*rand(length(logper),B)));
  %crithdb(rep,:) = sum((outper - repmat(mean(outper),length(logper),1)).^2)/var(logper);
end

crithdb=sort(crithdb')';
for ia=1:length(alpha)
 q=ceil((B+1)*(1-alpha(ia)));
 crtl=chi2inv(1-alpha(ia),length(logper)-1);
 alphathe(ia) = length(find(crithd'>=crtl))/MC;
 alphaest(ia) = length(find(crithd'>=crithdb(:,q)))/MC;
end

subplot(121)
plot(alpha,alpha,'--k',alpha,alphaest,'b',alpha,alphathe,'-.b');axis tight;hold on
p=patch([alpha fliplr(alpha)],[alphaest+3*sigalpha fliplr(alphaest-3*sigalpha)],[0.5 0 0]);set(p,'EdgeColor','none');
p=patch([alpha fliplr(alpha)],[alphathe+3*sigalpha fliplr(alphathe-3*sigalpha)],[0.5 0.5 0.5]);set(p,'EdgeColor','none','FaceAlpha',0.3);
%area(alpha,[alphaest'+3*sigalpha'],'FaceColor',[0.5 0 0],'EdgeColor','None');
%area(alpha,[alphaest'-3*sigalpha'],'FaceColor',[0.99 0.99 0.99],'EdgeColor','None');
%area(alpha,[alphathe'+3*sigalpha'],'FaceColor',[0.5 0.5 0.5],'EdgeColor','None');
%area(alpha,[alphathe'-3*sigalpha'],'FaceColor',[1 1 1],'EdgeColor','None');
set(gca,'Layer','Top');
plot(alpha,alpha,'--k',alpha,alphaest,'b',alpha,alphathe,'-.b');hold off
legend('Expected','Bootstrap','Gaussian','+- 3 Error bars Bootstrap','+- 3 Error bars Gaussian','Location','Best');
xlabel('Type I error \alpha');ylabel('Observed FPF');
title('Specificity calibration under H_0: homogeneous variance');drawnow

% Chi-square test of variance homogeneity (H1).
for isig=1:length(sigma)
 for rep=1:MC
  x = fft(randn(n,1))/sqrt(n);
  pos = ceil((n/2-3)*rand(1)+2);
  x(pos) = sigma(isig)*x(pos);
  per = abs(x).^2;
  logper = log(per(2:end/2-1));
  crithd(rep) = sum((logper - mean(logper)).^2)/psi(1,1); 
  xb   = std(x)*complex(randn(n,B),randn(n,B))/sqrt(2);
  perb = abs(xb).^2;
  outper = log(perb(2:end/2-1,:));
  crithdb(rep,:) = sum((outper - repmat(mean(outper),length(logper),1)).^2)/psi(1,1);
%   for b=1:B
%     xb   = std(x)*complex(randn(n,1),randn(n,1))/sqrt(2);
%     perb = abs(xb).^2;
%     outper = log(perb(2:end/2-1));
%     crithdb(rep,b) = sum((outper - mean(outper)).^2)/psi(1,1);
%   end
  %outper = logper(ceil(length(logper)*rand(length(logper),B)));
  %crithdb(rep,:) = sum((outper - repmat(mean(outper),length(logper),1)).^2)/var(logper);
 end
 crithdb=sort(crithdb')';
 q=ceil((B+1)*(1-0.05));
 crtl=chi2inv(1-0.05,length(logper)-1);
 alphatheH1(isig)  = length(find(crithd'>=crtl))/MC;
 alphaestH1(isig)  = length(find(crithd'>=crithdb(:,q)))/MC;
end

subplot(122) 
V=log(sigma.^2).^2/psi(1,1)*(length(logper)-1)/length(logper);
plot(log2(sigma),1-ncx2cdf(crtl,length(logper)-1,V),'b',log2(sigma),alphaestH1,'b*',log2(sigma),alphatheH1,'b^');grid on;axis tight;
legend('Theoretical','Bootstrap','Gaussian','Location','Best');
xlabel('log_2(\sigma)');ylabel('Observed TPF');
title('Sensitivity calibration under H_1 (\alpha=0.05): heteroscedastic profile at one sample');


